Signatures from pion condensation and lepton flavor asymmetries in the cosmological gravitational wave background

Large lepton flavor asymmetries at the QCD epoch could generate a pion condensation phase in the early Universe. For large enough tau lepton flavor asymmetries, the speed of sound can exceed the conformal value, leaving a distinctive imprint on the low-frequency gravitational wave (GW) spectrum from causal sources. Beyond probing the formation of a pion condensation phase, the detection or non-detection of this signature in future Pulsar Timing Arrays (PTAs) datasets would provide a novel constraint on lepton asymmetries in the early Universe. We determine the corresponding GW spectrum and its tilt, comparing them with the standard case of vanishing lepton asymmetry. Finally, we discuss the implications for the stochastic GW background reported by PTAs, using the NANOGrav 15-year dataset.

==> anc/data_files/minimal_peak_threshold_spectrum.txt <==
# minimal-peak (alpha=3) threshold model, w_max = 0.368966
# f [Hz]    Omega_GW/(f/f_yr)^3    alpha_GW
5.000000000000000311e-10 1.467261330481789861e+00 2.900392208383603343e+00
5.077605638172844902e-10 1.465000585500292107e+00 2.900176046383835526e+00
5.156415803360933025e-10 1.462739350903934588e+00 2.899988033857077596e+00
5.236449191181786899e-10 1.460479458486555027e+00 2.899824929283599140e+00
5.317724787430054840e-10 1.458222437634596913e+00 2.899701621561803666e+00
5.400261872581268778e-10 1.455969722897155094e+00 2.899638325627044377e+00
5.484080026365700168e-10 1.453722739932393315e+00 2.899655257128852082e+00
5.569199132413090793e-10 1.451482905568426629e+00 2.899772631716759363e+00
5.655639382969605750e-10 1.449251631259115713e+00 2.900010180591839681e+00
5.743421283687772712e-10 1.447030429530762774e+00 2.900371933682685199e+00
5.832565658490991525e-10 1.444820934517542232e+00 2.900843171109527052e+00
5.923093654513411327e-10 1.442624778050547008e+00 2.901408072812830419e+00
6.015026747116620705e-10 1.440443582085388252e+00 2.902050818733061810e+00
6.108386744983964600e-10 1.438278958864266155e+00 2.902755588810686405e+00
6.203195795294171302e-10 1.436132537137586151e+00 2.903509343228376505e+00
6.299476388975128073e-10 1.434006069282380391e+00 2.904313275013394424e+00
6.397251366039365665e-10 1.431901340045421689e+00 2.905173119527078018e+00
6.496543921002085134e-10 1.429820124153462046e+00 2.906094614106178753e+00
6.597377608383542593e-10 1.427764186582685113e+00 2.907083496087453423e+00
6.699776348296684234e-10 1.425735274908926264e+00 2.908145406569431213e+00
6.803764432121664267e-10 1.423734825966654682e+00 2.909282334092837985e+00
6.909366528268167050e-10 1.421763882381265942e+00 2.910491573084361683e+00
7.016607688027436949e-10 1.419823456729497613e+00 2.911770109302438847e+00
7.125513351514980639e-10 1.417914557332292436e+00 2.913114928505505574e+00
7.236109353705670654e-10 1.416038188488728977e+00 2.914523016452000181e+00
7.348421930562236585e-10 1.414195348079244186e+00 2.915991192869110016e+00
7.462477725259160194e-10 1.412387015776817245e+00 2.917515351832481674e+00
7.578303794503005311e-10 1.410614162982301467e+00 2.919091066744278873e+00
7.695927614951026091e-10 1.408877758185229867e+00 2.920713910694049176e+00
7.815377089729085544e-10 1.407178767232723171e+00 2.922379456771341921e+00
7.936680555051058787e-10 1.405518149250162718e+00 2.924083281504114229e+00
8.059866786940775668e-10 1.403896665824987178e+00 2.925821116092769181e+00
8.184965008058508685e-10 1.402314807503275640e+00 2.927588905736248304e+00
8.312004894633067053e-10 1.400773045549574158e+00 2.929382611330562991e+00
8.441016583501829564e-10 1.399271851983167059e+00 2.931198193771722860e+00
8.572030679259841218e-10 1.397811699733023882e+00 2.933031613955737527e+00
8.705078261520075685e-10 1.396392953067586484e+00 2.934878460567919234e+00
8.840190892286042340e-10 1.395015311749972620e+00 2.936732060337240657e+00
8.977400623439168738e-10 1.393678229845420224e+00 2.938584890182935005e+00
9.116740004342192079e-10 1.392381166170628459e+00 2.940429425500907357e+00
9.258242089560769241e-10 1.391123584603661367e+00 2.942258141687063233e+00
9.401940446704582378e-10 1.389904956402520764e+00 2.944063584523469945e+00
9.547869164390502239e-10 1.388724890300304438e+00 2.945842106342379640e+00
9.696062860329132723e-10 1.387583196813558573e+00 2.947595731781170958e+00
9.846556689537107560e-10 1.386479706037397230e+00 2.949326947725812609e+00
9.999386352676433672e-10 1.385414251470200364e+00 2.951038241062270640e+00
1.015458810452369360e-09 1.384386669980300910e+00 2.952732098676515093e+00
1.031219876257044088e-09 1.383396732706064336e+00 2.954410675810411835e+00
1.047225571575734219e-09 1.382443756562458548e+00 2.956073928337644041e+00
1.063479693334345814e-09 1.381526876937454906e+00 2.957720916905668851e+00
1.079986097391360732e-09 1.380645233640586778e+00 2.959350699553203956e+00
1.096748699452527576e-09 1.379797971233789777e+00 2.960962334318965716e+00
1.113771475999778078e-09 1.378984242150086637e+00 2.962554881598766343e+00
1.131058465234513052e-09 1.378203422977709147e+00 2.964127557662656010e+00
1.148613768035577845e-09 1.377455246759123009e+00 2.965679829081727448e+00
1.166441548932076571e-09 1.376739481136081578e+00 2.967211185007786689e+00
1.184546037091315896e-09 1.376055896420039781e+00 2.968721114592644206e+00
1.202931527322033262e-09 1.375404265544233340e+00 2.970209106988104253e+00
1.221602381093245794e-09 1.374784337644059606e+00 2.971674961823667971e+00
1.240563027568882430e-09 1.374195673390443240e+00 2.973120728753035902e+00
1.259817964658506581e-09 1.373637752155428160e+00 2.974549448705893884e+00
1.279371760084294337e-09 1.373110055810550012e+00 2.975964166930936905e+00
1.299229052464625970e-09 1.372612068983072087e+00 2.977367928676857733e+00
1.319394552414464452e-09 1.372143280984581493e+00 2.978763747322567212e+00
1.339873043662844616e-09 1.371703351758374767e+00 2.980152005919937785e+00
1.360669384187654114e-09 1.371292234444526859e+00 2.981528533149009341e+00
1.381788507368081300e-09 1.370909912982025247e+00 2.982888704269410329e+00
1.403235423154916356e-09 1.370556373112617132e+00 2.984227894540769643e+00
1.425015219259052463e-09 1.370231602380307834e+00 2.985541479222717953e+00
1.447133062358375605e-09 1.369935505295295952e+00 2.986824856587607435e+00
1.469594199323445031e-09 1.369667315417851139e+00 2.988073607453340497e+00
1.492403958462160396e-09 1.369425948159248785e+00 2.989283399601754709e+00
1.515567750783787830e-09 1.369210319337067272e+00 2.990449901348088524e+00
1.539091071282539938e-09 1.369019346935320236e+00 2.991568781007577282e+00
1.562979500241141925e-09 1.368851949394705780e+00 2.992635709129490174e+00
1.587238704554593341e-09 1.368706887295901176e+00 2.993646592209693758e+00
1.611874439074513176e-09 1.368582624640701351e+00 2.994597777574206532e+00
1.636892547974288350e-09 1.368477594308596723e+00 2.995485660849130483e+00
1.662298966135472253e-09 1.368390230514941575e+00 2.996306637660568928e+00
1.688099720555666420e-09 1.368318968600132690e+00 2.997057103634622521e+00
1.714300931778291256e-09 1.368262247312693969e+00 2.997733369055890051e+00
1.740908815344483020e-09 1.368218527696362319e+00 2.998331001792762684e+00
1.767929683267591242e-09 1.368186282478069948e+00 2.998845187605448714e+00
1.795369945530523492e-09 1.368163984936050070e+00 2.999271109100923649e+00
1.823236111606372180e-09 1.368150108688880318e+00 2.999603948886167437e+00
1.851534792002570299e-09 1.368143125366214852e+00 2.999838894761097219e+00
1.880272699829087729e-09 1.368141196275351579e+00 2.999971858549570047e+00
1.909456652390922866e-09 1.368141856384031074e+00 3.000000212883898509e+00
1.939093572805359629e-09 1.368142565329779403e+00 2.999921506120733827e+00
1.969190491644244198e-09 1.368140782749771578e+00 2.999733286616725891e+00
1.999754548601834446e-09 1.368133968303497427e+00 2.999433102728525036e+00
2.030792994188493610e-09 1.368119563222769841e+00 2.999018190702796183e+00
2.062313191450673819e-09 1.368094831869500982e+00 2.998482802443740880e+00
2.094322617717635343e-09 1.368056940621228401e+00 2.997819531804841731e+00
2.126828866375195622e-09 1.368003055446053384e+00 2.997020954865799780e+00
2.159839648667082144e-09 1.367930343259273318e+00 2.996079647706320959e+00
2.193362795524246914e-09 1.367835971671547801e+00 2.994988198013420089e+00
2.227406259422494085e-09 1.367716992725949154e+00 2.993741416243440590e+00
2.261978116269028710e-09 1.367570204961753300e+00 2.992338960076385668e+00
2.297086567318242608e-09 1.367392376165514234e+00 2.990781126029137926e+00
2.332739941117233658e-09 1.367180277783989872e+00 2.989068210618583521e+00
2.368946695481571767e-09 1.366930685696629899e+00 2.987200510361605943e+00
2.405715419501632066e-09 1.366640375983709133e+00 2.985178260642835646e+00
2.443054835580157894e-09 1.366306077419701781e+00 2.983001052708011969e+00
2.480973801501448552e-09 1.365924493987141330e+00 2.980668091780939832e+00
2.519481312532574656e-09 1.365492337640420439e+00 2.978178577857983456e+00
2.558586503557304775e-09 1.365006329925249950e+00 2.975531710935508833e+00
2.598298651243103564e-09 1.364463203048405848e+00 2.972726688681615048e+00
2.638627176241765961e-09 1.363859647964999589e+00 2.969762063806392405e+00
2.679581645424256957e-09 1.363192243319052643e+00 2.966634867456791724e+00
2.721171774150135789e-09 1.362457565104406187e+00 2.963341911464653755e+00
2.763407428572295363e-09 1.361652206523628728e+00 2.959880007661823242e+00
2.806298627977482620e-09 1.360772779740493155e+00 2.956245967880136050e+00
2.849855547163037418e-09 1.359815922374702168e+00 2.952437043877118139e+00
2.894088518850639472e-09 1.358778348975237860e+00 2.948455610477038302e+00
2.939008036137461645e-09 1.357656833603510416e+00 2.944307351954110530e+00
2.984624754985363209e-09 1.356448177320709769e+00 2.939998007931106994e+00
3.030949496748785636e-09 1.355149209682328326e+00 2.935533318030794980e+00
3.077993250741756677e-09 1.353756791213508226e+00 2.930919020066641068e+00
3.125767176844861727e-09 1.352267954901748892e+00 2.926160074014928725e+00
3.174282608152604771e-09 1.350680124441606011e+00 2.921259452719792815e+00
3.223551053661934386e-09 1.348990814467908583e+00 2.916219816252843877e+00
3.273584201002371134e-09 1.347197576275681152e+00 2.911043824685696446e+00
3.324393919208637986e-09 1.345297999829803137e+00 2.905734138089960616e+00
3.375992261536246636e-09 1.343289745671361946e+00 2.900293779753408963e+00
3.428391468320868562e-09 1.341170901971671992e+00 2.894730463344639571e+00
3.481603969881944531e-09 1.338939866526005273e+00 2.889055166730259305e+00
3.535642389471504898e-09 1.336595084554768720e+00 2.883278933954478873e+00
3.590519546268670547e-09 1.334135044802625680e+00 2.877412809061509424e+00
3.646248458420721610e-09 1.331558281500755170e+00 2.871467836169990573e+00
3.702842346131220781e-09 1.328863678264020853e+00 2.865455114293951944e+00
3.760314634796210701e-09 1.326051000925571932e+00 2.859385894460184208e+00
3.818678958189004898e-09 1.323120198098435951e+00 2.853271453790515721e+00
3.877949161694500386e-09 1.320071257063990089e+00 2.847123069406772622e+00
3.938139305593530953e-09 1.316904204132546496e+00 2.840952018430783710e+00
3.999263668398361729e-09 1.313619169056883695e+00 2.834769842675435747e+00
4.061336750239851520e-09 1.310217239221904251e+00 2.828591888685614286e+00
4.124373276307289998e-09 1.306700217949225529e+00 2.822436354188647023e+00
4.188388200341461495e-09 1.303069946307795046e+00 2.816321505902832811e+00
4.253396708182084323e-09 1.299328285166011954e+00 2.810265610546467840e+00
4.319414221370217093e-09 1.295477114290622067e+00 2.804286934831885958e+00
4.386456400806677554e-09 1.291518769716606396e+00 2.798403736673466646e+00
4.454539150467070369e-09 1.287456912584233892e+00 2.792634247552381765e+00
4.523678621174655500e-09 1.283295441239596268e+00 2.786996694005982267e+00
4.593891214431660206e-09 1.279038240438037821e+00 2.781509302571623099e+00
4.665193586310179480e-09 1.274689178749887963e+00 2.776190299786652993e+00
4.737602651403272902e-09 1.270252173582782973e+00 2.771057994824024817e+00
4.811135586837576429e-09 1.265732201389457412e+00 2.766132024767291586e+00
4.885809836348080124e-09 1.261135067387588293e+00 2.761433097809813830e+00
4.961643114416272044e-09 1.256466545656532041e+00 2.756981952675623404e+00
5.038653410472308403e-09 1.251732350944559480e+00 2.752799328088757491e+00
5.116858993162605439e-09 1.246938135874634312e+00 2.748905962533683578e+00
5.196278414683554448e-09 1.242089927506459412e+00 2.745321676012415946e+00
5.276930515182613990e-09 1.237195106451098869e+00 2.742063291763808586e+00
5.358834427227516280e-09 1.232261243521387994e+00 2.739147022844004020e+00
5.442009580345037815e-09 1.227295803060373336e+00 2.736589082309139442e+00
5.526475705630098548e-09 1.222306140858775647e+00 2.734405683215356486e+00
5.612252840426528824e-09 1.217299530124686058e+00 2.732612786917259395e+00
5.699361333080261765e-09 1.212283628586414030e+00 2.731221810783290405e+00
5.787821847766528539e-09 1.207266402167385122e+00 2.730240228150338844e+00
5.877655369391836548e-09 1.202255702645265600e+00 2.729675381399387479e+00
5.968883208572178108e-09 1.197259253387364941e+00 2.729534612911421743e+00
6.061527006688262862e-09 1.192284650016367742e+00 2.729825264926084571e+00
6.155608741019459755e-09 1.187339437157472588e+00 2.730552238584054603e+00
6.251150729957266622e-09 1.182431300177811950e+00 2.731711779173292332e+00
6.348175638299863332e-09 1.177567854838433181e+00 2.733298214319682451e+00
6.446706482628577325e-09 1.172756590112409070e+00 2.735305871649108322e+00
6.546766636768059815e-09 1.168004871372082754e+00 2.737729078787454640e+00
6.648379837331048670e-09 1.163319911186966094e+00 2.740561808265177479e+00
6.751570189349359894e-09 1.158708139337443654e+00 2.743790790330474128e+00
6.856362171992003570e-09 1.154175264402270251e+00 2.747395992318988789e+00
6.962780644372322632e-09 1.149726884944075156e+00 2.751357122485860618e+00
7.070850851445104074e-09 1.145368517865946734e+00 2.755653889086227881e+00
7.180598429995385609e-09 1.141105602965597487e+00 2.760266000371750739e+00
7.292049414719930542e-09 1.136943060051739174e+00 2.765171201559219583e+00
7.405230244403384230e-09 1.132884028084362837e+00 2.770339669061609555e+00
7.520167768190108851e-09 1.128931201036085685e+00 2.775739755386830154e+00
7.636889251953561811e-09 1.125087249949790369e+00 2.781339813042795317e+00
7.755422384764201268e-09 1.121354826011106365e+00 2.787108194537416317e+00
7.875795285458121598e-09 1.117736491478794392e+00 2.793013218772547379e+00
7.998036509307454390e-09 1.114233126764324622e+00 2.799022425353510535e+00
8.122175054794325845e-09 1.110843951417678666e+00 2.805102571040832604e+00
8.248240370490102692e-09 1.107568143993222121e+00 2.811220378279335019e+00
8.376262362041084654e-09 1.104404915713198987e+00 2.817342569513834771e+00
8.506271399262926512e-09 1.101353510172575101e+00 2.823435867189149739e+00
8.638298323345172787e-09 1.098412879178905177e+00 2.829468375311658512e+00
8.772374454167296372e-09 1.095580655054808838e+00 2.835413991301272141e+00
8.908531597728661444e-09 1.092854164043734366e+00 2.841248130920786430e+00
9.046802053693600136e-09 1.090230781990048747e+00 2.846946209938640671e+00
9.187218623053622945e-09 1.087707932207795603e+00 2.852483644123273709e+00
9.329814615908728261e-09 1.085283044657895379e+00 2.857836130098871497e+00
9.474623859369116309e-09 1.082952565781434950e+00 2.862986823915900203e+00
9.621680705579880025e-09 1.080711884465336281e+00 2.867926942749170927e+00
9.771020039870256106e-09 1.078556390909588991e+00 2.872648105195914958e+00
9.922677289029014482e-09 1.076481528642536656e+00 2.877141929853358260e+00
1.007668842970867455e-08 1.074482791211929467e+00 2.881400035318730790e+00
1.023308999695994775e-08 1.072555759765718486e+00 2.885416240101950969e+00
1.039191909289877392e-08 1.070696244451053047e+00 2.889194397191539920e+00
1.055321339550777281e-08 1.068900147874186635e+00 2.892741219029615340e+00
1.071701116757429289e-08 1.067163409616356473e+00 2.896063418268566725e+00
1.088335126576729419e-08 1.065482003988372783e+00 2.899167707560787566e+00
1.105227314985509502e-08 1.063851952348009666e+00 2.902060894844937788e+00
1.122381689206611832e-08 1.062269747903052952e+00 2.904752711229906303e+00
1.139802318659490919e-08 1.060732422404585984e+00 2.907256286481075591e+00
1.157493335925580250e-08 1.059237058293035716e+00 2.909584941424986138e+00
1.175458937728642094e-08 1.057780758617007155e+00 2.911751996888174876e+00
1.193703385930323383e-08 1.056360645958651645e+00 2.913770773697181404e+00
1.212231008541165300e-08 1.054974001682807083e+00 2.915654313870275960e+00
1.231046200747312594e-08 1.053618819232043924e+00 2.917414275622659314e+00
1.250153425953160515e-08 1.052293319647246816e+00 2.919061888651789172e+00
1.269557216840173297e-08 1.050995735009366161e+00 2.920608382526587832e+00
1.289262176442138054e-08 1.049724307906025667e+00 2.922064986815977150e+00
1.309272979237116144e-08 1.048477298574384431e+00 2.923442854949951375e+00
1.329594372256345291e-08 1.047253247855679081e+00 2.924750415923138114e+00
1.350231176210340931e-08 1.046051043235214806e+00 2.925992690089223025e+00
1.371188286632475896e-08 1.044869599716145681e+00 2.927174482664861355e+00
1.392470675040321972e-08 1.043707838157308831e+00 2.928300598866705240e+00
1.414083390115014570e-08 1.042564685071138975e+00 2.929375843911409483e+00
1.436031558898913803e-08 1.041439148561071004e+00 2.930404674844305113e+00
1.458320388011853144e-08 1.040330652634956055e+00 2.931389667257462861e+00
1.480955164886276574e-08 1.039238762410324757e+00 2.932332764105222367e+00
1.503941259021547810e-08 1.038163045522564110e+00 2.933235907869093495e+00
1.527284123257715799e-08 1.037103071957270251e+00 2.934101041030586998e+00
1.550989295069049666e-08 1.036058410311649025e+00 2.934930122674420883e+00
1.575062397877663574e-08 1.035028476381295137e+00 2.935725812785656696e+00
1.599509142387530244e-08 1.034012480152788571e+00 2.936491715288259918e+00
1.624335327939187076e-08 1.033009620439103937e+00 2.937231500671516837e+00
1.649546843885470846e-08 1.032019099531617856e+00 2.937948839424713743e+00
1.675149670988614513e-08 1.031040123104038697e+00 2.938647402037138701e+00
1.701149882839032038e-08 1.030072021252109060e+00 2.939330842892551754e+00
1.727553647296108850e-08 1.029114839404607018e+00 2.940002721541767450e+00
1.754367227951357302e-08 1.028168882754663116e+00 2.940666562942113593e+00
1.781596985614291786e-08 1.027234456003861762e+00 2.941325892000404174e+00
1.809249379821374918e-08 1.026311863017439485e+00 2.941984233623455847e+00
1.837330970368343818e-08 1.025401402152143149e+00 2.942645096506511404e+00
1.865848418866377380e-08 1.024503133567495006e+00 2.943311171069062926e+00
1.894808490322357671e-08 1.023616773469183450e+00 2.943983961022975659e+00
1.924218054743716120e-08 1.022742012388640598e+00 2.944664876975169321e+00
1.954084088768131859e-08 1.021878542214558427e+00 2.945355329532564070e+00
1.984413677318582820e-08 1.021026056160064588e+00 2.946056729302079624e+00
2.015214015284024861e-08 1.020184315323946933e+00 2.946770028625185667e+00
2.046492409226220736e-08 1.019353509213537512e+00 2.947493236507891634e+00
2.078256279112993829e-08 1.018533995806648162e+00 2.948223198291068048e+00
2.110513160078451297e-08 1.017726132629114044e+00 2.948956756443196436e+00
2.143270704210462144e-08 1.016930276378784193e+00 2.949690753432756107e+00
2.176536682365945776e-08 1.016146778491591407e+00 2.950422030764449755e+00
2.210318986014264839e-08 1.015375715365036680e+00 2.951147370846292972e+00
2.244625629109303358e-08 1.014616735246939294e+00 2.951863463748671368e+00
2.279464749990529288e-08 1.013869450576867726e+00 2.952566991512080463e+00
2.314844613313633734e-08 1.013133475271980277e+00 2.953254636177023773e+00
2.350773612011064473e-08 1.012408424684711594e+00 2.953923079783999484e+00
2.387260269283065242e-08 1.011693919150034038e+00 2.954569238940193188e+00
2.424313240619538752e-08 1.010989605500815847e+00 2.955191675715287847e+00
2.461941315853370355e-08 1.010295142568019333e+00 2.955789656552293199e+00
2.500153421245544567e-08 1.009610190398698260e+00 2.956362450565505284e+00
2.538958621602701297e-08 1.008934410183489616e+00 2.956909326869222365e+00
2.578366122427481184e-08 1.008267463604496150e+00 2.957429566247955055e+00
2.618385272102327414e-08 1.007608966262539596e+00 2.957923335531885911e+00
2.659025564107098049e-08 1.006958455541550501e+00 2.958392293998746592e+00
2.700296639271186668e-08 1.006315462553465379e+00 2.958838244311148724e+00
2.742208288060507030e-08 1.005679519745526163e+00 2.959262989131699051e+00
2.784770452900067671e-08 1.005050160866940434e+00 2.959668331123007423e+00
2.827993230532500733e-08 1.004426949960885995e+00 2.960056184387666267e+00
2.871886874413293129e-08 1.003809674813042507e+00 2.960429318162705048e+00
2.916461797143099557e-08 1.003198226809709714e+00 2.960790897651277120e+00
2.961728572937902662e-08 1.002592498239396113e+00 2.961144090213009061e+00
3.007697940137416072e-08 1.001992381724980508e+00 2.961492063207525227e+00
3.054380803752519117e-08 1.001397770754508310e+00 2.961837976229916958e+00
3.101788238052133499e-08 1.000808610734453374e+00 2.962184241812484853e+00
3.149931489190346268e-08 1.000224940965861453e+00 2.962531915042961650e+00
3.198821977874211559e-08 9.996468106369511553e-01 2.962881907345232158e+00
3.248471302073062239e-08 9.990742688920311032e-01 2.963235130143182960e+00
3.298891239769766221e-08 9.985073648344908737e-01 2.963592494860698867e+00
3.350093751754795008e-08 9.979461492914210030e-01 2.963954743864976482e+00
3.402090984463546498e-08 9.973906878566560774e-01 2.964321197884194348e+00
3.454895272857822031e-08 9.968410534606895190e-01 2.964690466231545862e+00
3.508519143351910970e-08 9.962973190087797137e-01 2.965061152927952026e+00
3.562975316784204624e-08 9.957595573303409386e-01 2.965431861994331175e+00
3.618276711434824580e-08 9.952278408173316215e-01 2.965801200103922675e+00
3.674436446090193198e-08 9.947021958634796324e-01 2.966168106731958964e+00
3.731467843155064421e-08 9.941825588416659532e-01 2.966532174189990823e+00
3.789384431812964509e-08 9.936688558802890814e-01 2.966893070709402114e+00
3.848199951235574728e-08 9.931610133485366809e-01 2.967250464521575815e+00
3.907928353842044647e-08 9.926589578522809765e-01 2.967604023857896678e+00
3.968583808608778674e-08 9.921626216401219223e-01 2.967953478270093814e+00
4.030180704430671904e-08 9.916719871165293743e-01 2.968299123608522994e+00
4.092733653534509955e-08 9.911870637732115297e-01 2.968641561720663624e+00
4.156257494945315653e-08 9.907078614291884300e-01 2.968981397446219805e+00
4.220767298006496194e-08 9.902343899674311833e-01 2.969319235624891640e+00
4.286278365954661661e-08 9.897666593116661859e-01 2.969655678884687511e+00
4.352806239549927499e-08 9.893046753671234095e-01 2.969990954606565037e+00
4.420366700762530792e-08 9.888484354605665549e-01 2.970324494830027806e+00
4.488975776516665596e-08 9.883979359064182235e-01 2.970655630185384144e+00
4.558649742492460467e-08 9.879531731115213100e-01 2.970983691302941931e+00
4.629405126986971686e-08 9.875141435751827457e-01 2.971308008813012158e+00
4.701258714835065687e-08 9.870808350026957223e-01 2.971627908718215583e+00
4.774227551391150874e-08 9.866531448995621290e-01 2.971942669972357454e+00
4.848328946572759384e-08 9.862309184061164302e-01 2.972251544099672405e+00
4.923580478966881419e-08 9.858140003520197148e-01 2.972553782282326917e+00
4.999999999999999774e-08 9.854022359050758073e-01 2.972848635702487030e+00


==> anc/data_files/minimal_peak_threshold_w.txt <==
# minimal-peak (alpha=3) threshold model, w_max = 0.368966
# T [MeV]    w(T)
2.000000000000000000e+00 3.330695463903681208e-01
2.026710145258811657e+00 3.330662784029830847e-01
2.053777006447496056e+00 3.330629265045891851e-01
2.081205347533205963e+00 3.330594880064454699e-01
2.108999996106219577e+00 3.330559601165170025e-01
2.137165844229634626e+00 3.330523399349052394e-01
2.165707849300406718e+00 3.330486244490541425e-01
2.194631034921887824e+00 3.330448105287169835e-01
2.223940491788017226e+00 3.330408949206726255e-01
2.253641378579322563e+00 3.330368742431777385e-01
2.283738922870883314e+00 3.330327449801390727e-01
2.314238422052424582e+00 3.330285034749924100e-01
2.345145244260696149e+00 3.330241459242705981e-01
2.376464829324303363e+00 3.330196683708442906e-01
2.408202689721157697e+00 3.330150666968167972e-01
2.440364411548713974e+00 3.330103366160543366e-01
2.472955655507163897e+00 3.330054736663315418e-01
2.505982157895762175e+00 3.330004732010692914e-01
2.539449731622454909e+00 3.329953303806448828e-01
2.573364267226997626e+00 3.329900401632470697e-01
2.607731733917731720e+00 3.329845972952533706e-01
2.642558180622208930e+00 3.329789963011011156e-01
2.677849737051848589e+00 3.329732314726233100e-01
2.713612614780811061e+00 3.329672968578207826e-01
2.749853108339280539e+00 3.329611862490361451e-01
2.786577596321348604e+00 3.329548931704975900e-01
2.823792542507695291e+00 3.329484108651953322e-01
2.861504497003259928e+00 3.329417322810531155e-01
2.899720097390109164e+00 3.329348500563534818e-01
2.938446069895701562e+00 3.329277565043764486e-01
2.977689230576750834e+00 3.329204435972024090e-01
3.017456486518902192e+00 3.329129029486354030e-01
3.057754837052433672e+00 3.329051257961931354e-01
3.098591374984185798e+00 3.328971029821116145e-01
3.139973287845949645e+00 3.328888249333065708e-01
3.181907859159526453e+00 3.328802816402328668e-01
3.224402469718678610e+00 3.328714626345765093e-01
3.267464598888206506e+00 3.328623569657143677e-01
3.311101825920370167e+00 3.328529531758686599e-01
3.355321831288895051e+00 3.328432392738818191e-01
3.400132398040788928e+00 3.328332027075336930e-01
3.445541413166219424e+00 3.328228303343159222e-01
3.491556868986679163e+00 3.328121083905757338e-01
3.538186864561696510e+00 3.328010224589376675e-01
3.585439607114327298e+00 3.327895574339042040e-01
3.633323413475687325e+00 3.327776974855319869e-01
3.681846711548776074e+00 3.327654260210771153e-01
3.731018041791848372e+00 3.327527256444945403e-01
3.780846058721601288e+00 3.327395781136735509e-01
3.831339532436430328e+00 3.327259642952829499e-01
3.882507350160032011e+00 3.327118641170971891e-01
3.934358517805621513e+00 3.326972565176669616e-01
3.986902161561037161e+00 3.326821193931898124e-01
4.040147529495019540e+00 3.326664295414373251e-01
4.094103993184939227e+00 3.326501626025816227e-01
4.148781049366263574e+00 3.326332929967638075e-01
4.204188321604052092e+00 3.326157938582430251e-01
4.260335561986773989e+00 3.325976369659540688e-01
4.317232652842748486e+00 3.325787926703051012e-01
4.374889608479504588e+00 3.325592298160379712e-01
4.433316576946380039e+00 3.325389156609752095e-01
4.492523841820647235e+00 3.325178157904744580e-01
4.552521824017499164e+00 3.324958940274131969e-01
4.613321083624207120e+00 3.324731123375287978e-01
4.674932321758777931e+00 3.324494307299415419e-01
4.737366382453422453e+00 3.324248071526998416e-01
4.800634254563193259e+00 3.323991973831914026e-01
4.864747073700097069e+00 3.323725549132842128e-01
4.929716124193051385e+00 3.323448308290757325e-01
4.995552841074001549e+00 3.323159736851543089e-01
5.062268812090580106e+00 3.322859293733067543e-01
5.129875779745624698e+00 3.322546409856430571e-01
5.198385643363956810e+00 3.322220486721556010e-01
5.267810461186742010e+00 3.321880894927848882e-01
5.338162452493834920e+00 3.321526972641316577e-01
5.409453999754457065e+00 3.321158024010360532e-01
5.481697650806607314e+00 3.320773317533374236e-01
5.554906121065571689e+00 3.320372084382461342e-01
5.629092295761932263e+00 3.319953516688869954e-01
5.704269232209460583e+00 3.319516765797342894e-01
5.780450162103303313e+00 3.319060940498418932e-01
5.857648493848853555e+00 3.318585105249810541e-01
5.935877814921734164e+00 3.318088278400533886e-01
6.015151894259290977e+00 3.317569430434284539e-01
6.095484684684031151e+00 3.317027482251896919e-01
6.176890325359416067e+00 3.316461303516545223e-01
6.259383144278465316e+00 3.315869711089698413e-01
6.342977660785583893e+00 3.315251467590894507e-01
6.427688588132072667e+00 3.314605280120064279e-01
6.513530836065777763e+00 3.313929799187637082e-01
6.600519513455309628e+00 3.313223617905036722e-01
6.688669930949314946e+00 3.312485271496388717e-01
6.777997603671267690e+00 3.311713237201623916e-01
6.868518253950234964e+00 3.310905934651532379e-01
6.960247814088138973e+00 3.310061726806891591e-01
7.053202429163947684e+00 3.309178921566611198e-01
7.147398459875332399e+00 3.308255774163904595e-01
7.242852485418269204e+00 3.307290490484894319e-01
7.339581306405105643e+00 3.306281231460704850e-01
7.437601947821574022e+00 3.305226118702007110e-01
7.536931662023339307e+00 3.304123241563916014e-01
7.637587931772528371e+00 3.302970665849104814e-01
7.739588473314822359e+00 3.301766444377347010e-01
7.842951239497652161e+00 3.300508629670463878e-01
7.947694422930034364e+00 3.299195289021751853e-01
8.053836459184587682e+00 3.297824522238061995e-01
8.161396030042352479e+00 3.296394482359552014e-01
8.270392066780910767e+00 3.294903399675557232e-01
8.380843753506431071e+00 3.293349609363602215e-01
8.492770530530210138e+00 3.291731583080300672e-01
8.606192097790319906e+00 3.290047964825669746e-01
8.721128418318926379e+00 3.288297611383658170e-01
8.837599721755950100e+00 3.286479637608470949e-01
8.955626507909615341e+00 3.284593466775373449e-01
9.075229550364579012e+00 3.282638886142485446e-01
9.196429900138230806e+00 3.280616107773046686e-01
9.319248889385814749e+00 3.278525834541829997e-01
9.443708135155070238e+00 3.276369331091690817e-01
9.569829543190975230e+00 3.274148499313338512e-01
9.697635311791321655e+00 3.271865957691824645e-01
9.827147935713783866e+00 3.269525123596070948e-01
9.958390210135160459e+00 3.267130297284940865e-01
1.009138523466347692e+01 3.263701293348401089e-01
1.022615641740372006e+01 3.259641579539578338e-01
1.036272747907780989e+01 3.255373761180061498e-01
1.050112245719963155e+01 3.250893819521799011e-01
1.064136571030581457e+01 3.246198741392035680e-01
1.078348192224302160e+01 3.241286676166355019e-01
1.092749610651245895e+01 3.236157093768958215e-01
1.107343361067248111e+01 3.230810939634360945e-01
1.122132012079991270e+01 3.225250781902058161e-01
1.137118166601100633e+01 3.219480945539761052e-01
1.152304462304275035e+01 3.213507627656833066e-01
1.167693572089537390e+01 3.207338988036441685e-01
1.183288204553683265e+01 3.200985208940104743e-01
1.199091104467016677e+01 3.194458518572246830e-01
1.215105053256447931e+01 3.187773173272036575e-01
1.231332869495045479e+01 3.180945394541959126e-01
1.247777409398126380e+01 3.173993258417922014e-01
1.264441567325970617e+01 3.166936536394384660e-01
1.281328276293248436e+01 3.159796489068216196e-01
1.298440508485255940e+01 3.152595615754570368e-01
1.315781275781038850e+01 3.145357365430290209e-01
1.333353630283506597e+01 3.138105816333516818e-01
1.351160664856625182e+01 3.130865333247546678e-01
1.369205513669781560e+01 3.123660212789710067e-01
1.387491352749424145e+01 3.116514327804627560e-01
1.406021400538064903e+01 3.109450782156016890e-01
1.424798918460749420e+01 3.102491586798732937e-01
1.443827211499091234e+01 3.095657367018758710e-01
1.463109628772974702e+01 3.088967109226417596e-01
1.482649564130020536e+01 3.082437953789363139e-01
1.502450456742933405e+01 3.076085038236626712e-01
1.522515791714818967e+01 3.069921392905791135e-01
1.542849100692587427e+01 3.063957888892485659e-01
1.563453962488550175e+01 3.058203236129877767e-01
1.584334003710317518e+01 3.052664027683563708e-01
1.605492899399105866e+01 3.047344824969681065e-01
1.626934373676575873e+01 3.042248277630574815e-01
1.648662200400303135e+01 3.037375271238451080e-01
1.670680203828004906e+01 3.032725095819281402e-01
1.692992259290638302e+01 3.028295628349778612e-01
1.715602293874487216e+01 3.024083522818429848e-01
1.738514287112355916e+01 3.020084402087492292e-01
1.761732271684000750e+01 3.016293046577443460e-01
1.785260334125908344e+01 3.012703575653192800e-01
1.809102615550556692e+01 3.009309618465838554e-01
1.833263312375282084e+01 3.006104471849421200e-01
1.857746677060879748e+01 3.003081243654062704e-01
1.882557018860064701e+01 3.000232980592212884e-01
1.907698704575938464e+01 2.997552780270146822e-01
1.933176159330573185e+01 2.995033887567385422e-01
1.958993867343868445e+01 2.992669775914363339e-01
1.985156372722805784e+01 2.990454214309866132e-01
2.011668280261247332e+01 2.988381321124482515e-01
2.038534256250407850e+01 2.986445605865896136e-01
2.065759029300163618e+01 2.984642000148894914e-01
2.093347391171317540e+01 2.982965879128799958e-01
2.121304197618988496e+01 2.981413074633879612e-01
2.149634369247253218e+01 2.979979881179211643e-01
2.178342892375216877e+01 2.978663055970732776e-01
2.207434819914637458e+01 2.977459813921337073e-01
2.236915272259276222e+01 2.976367818606041049e-01
2.266789438186125594e+01 2.975385169985989564e-01
2.297062575768672232e+01 2.974510389634228424e-01
2.327740013302352295e+01 2.973742404103261183e-01
2.358827150242379034e+01 2.973080526986002226e-01
2.390329458154079845e+01 2.972524440140123514e-01
2.422252481675935343e+01 2.972074174471124874e-01
2.454601839495475701e+01 2.971730090601834573e-01
2.487383225338211545e+01 2.971492859695706867e-01
2.520602408969768504e+01 2.971363444647977525e-01
2.554265237211414785e+01 2.971343081811868569e-01
2.588377634969139152e+01 2.971433263386115131e-01
2.622945606276481101e+01 2.971635720555206306e-01
2.657975235351285548e+01 2.971952407443158584e-01
2.693472687666563559e+01 2.972385485916207992e-01
2.729444211035670875e+01 2.972937311248100567e-01
2.765896136711963038e+01 2.973610418643291564e-01
2.802834880503143467e+01 2.974407510598482407e-01
2.840266943900494567e+01 2.975331445070358294e-01
2.878198915223187271e+01 2.976385224407242514e-01
2.916637470777869368e+01 2.977571984994449306e-01
2.955589376033753624e+01 2.978894987556479079e-01
2.995061486813384377e+01 2.980357608054258201e-01
3.035060750499312476e+01 2.981926939209573746e-01
3.075594207256889234e+01 2.983686165930104495e-01
3.116668991273385814e+01 2.985594542639240512e-01
3.158292332013658310e+01 2.987656022511714360e-01
3.200471555492595854e+01 2.989874605188135304e-01
3.243214085564546423e+01 2.992254333829013069e-01
3.286527445229972244e+01 2.994799291801731322e-01
3.330419257959553647e+01 2.997513598971666693e-01
3.374897249035976188e+01 3.000401407566894996e-01
3.419969246913633043e+01 3.003466897584058937e-01
3.465643184596498116e+01 3.006714271700860475e-01
3.511927101034388699e+01 3.010147749659076166e-01
3.558829142537881296e+01 3.013771562079427535e-01
3.606357564212120081e+01 3.017589943667963182e-01
3.654520731409780865e+01 3.021607125771225699e-01
3.703327121203427197e+01 3.025827328235339286e-01
3.752785323877547086e+01 3.030254750521923501e-01
3.802904044440499121e+01 3.034893562031684699e-01
3.853692104156662168e+01 3.039747891583878259e-01
3.905158442099041594e+01 3.044821815998144388e-01
3.957312116722612672e+01 3.050119347722607399e-01
4.010162307458670483e+01 3.055644421450363635e-01
4.063718316330486147e+01 3.061400879663920271e-01
4.117989569590525178e+01 3.067392457046095866e-01
4.172985619379542044e+01 3.073622763692936410e-01
4.228716145407823035e+01 3.080095267063886477e-01
4.285190956658885142e+01 3.086813272601945934e-01
4.342419993115936450e+01 3.093779902956413919e-01
4.400413327511382988e+01 3.100998075739347937e-01
4.459181167099701781e+01 3.108470479746738291e-01
4.518733855453996284e+01 3.116199549576028627e-01
4.579081874286541165e+01 3.124187438571049968e-01
4.640235845293632622e+01 3.132435990027964134e-01
4.702206532025100216e+01 3.140946706596726146e-01
4.765004841778761602e+01 3.149720717815945314e-01
4.828641827520186069e+01 3.158758745722176076e-01
4.893128689828104427e+01 3.168061068479573472e-01
4.958476778865789925e+01 3.177627481981450952e-01
5.024697596378763365e+01 3.187457259382054930e-01
5.091802797719201834e+01 3.197549108525848949e-01
5.159804193897352320e+01 3.207901127250448181e-01
5.228713753660363750e+01 3.218510756551994367e-01
5.298543605598869988e+01 3.229374731614718108e-01
5.369306040281718140e+01 3.240489030721315222e-01
5.441013512419186782e+01 3.251848822079505541e-01
5.513678643055122564e+01 3.263448408619082919e-01
5.587314221788327018e+01 3.275281170836781275e-01
5.661933209023620606e+01 3.287339507791502968e-01
5.737548738252974800e+01 3.299614776380281334e-01
5.814174118367100874e+01 3.312097229056874537e-01
5.891822835997904662e+01 3.324775950189132190e-01
5.970508557892247126e+01 3.337638791288997098e-01
6.050245133317385893e+01 3.350672305390786643e-01
6.131046596498547530e+01 3.363861680897834439e-01
6.212927169089059021e+01 3.377190675266574793e-01
6.295901262673451271e+01 3.390641548949748785e-01
6.379983481304021353e+01 3.404195000075915245e-01
6.465188624071245727e+01 3.417830100403981275e-01
6.551531687708524032e+01 3.431524233152740133e-01
6.639027869231723855e+01 3.445253033374453544e-01
6.727692568613964852e+01 3.458990331610562463e-01
6.817541391496116887e+01 3.472708101640399336e-01
6.908590151933526613e+01 3.486376413209281711e-01
7.000854875179395265e+01 3.499963390699415422e-01
7.094351800505344841e+01 3.513435178783309021e-01
7.189097384059648732e+01 3.526755916179883377e-01
7.285108301763638394e+01 3.539887718706288822e-01
7.382401452246777751e+01 3.552790672897017110e-01
7.480993959820963823e+01 3.565422841528776976e-01
7.580903177494516854e+01 3.577740282458017340e-01
7.682146690026448255e+01 3.589697082232945480e-01
7.784742317021499503e+01 3.601245405992942739e-01
7.888708116066533194e+01 3.612335565203662058e-01
7.994062385908783597e+01 3.622916104799779879e-01
8.100823669676596239e+01 3.632933911311894692e-01
8.209010758143135433e+01 3.642334343541087649e-01
8.318642693033709179e+01 3.651061387306932526e-01
8.429738770377248613e+01 3.659057835729656039e-01
8.542318543902557337e+01 3.666265496416842296e-01
8.656401828479894789e+01 3.672625426795289583e-01
8.772008703608562996e+01 3.678078198665764020e-01
8.889159516951033879e+01 3.682564192855968255e-01
9.007874887914287854e+01 3.686023924600762003e-01
9.128175711278986171e+01 3.688398399981205888e-01
9.250083160877093746e+01 3.689629503418156431e-01
9.373618693318650230e+01 3.689660415819167039e-01
9.498804051768274803e+01 3.688436062534904969e-01
9.625661269772132300e+01 3.685903589785566314e-01
9.754212675135995880e+01 3.682012867664982148e-01
9.884480893855111105e+01 3.676717017240384022e-01
1.001648885409651371e+02 3.669972958612796599e-01
1.015025979023460536e+02 3.661741976128241594e-01
1.028581724694052326e+02 3.651990296196926389e-01
1.042318508332620723e+02 3.640689672453339965e-01
1.056238747714376700e+02 3.627817972213668862e-01
1.070344892904095673e+02 3.613359757436092057e-01
1.084639426687343331e+02 3.597306852651905862e-01
1.099124865007469651e+02 3.579658891616709360e-01
1.113803757408430073e+02 3.560423833769110757e-01
1.128678687483524499e+02 3.539618441047441277e-01
1.143752273330129299e+02 3.517268705037897569e-01
1.159027168010500901e+02 3.493410214234832778e-01
1.174506060018735525e+02 3.468088450754471253e-01
1.190191673753962789e+02 3.441359005066786936e-01
1.206086769999860877e+02 3.413287663741076949e-01
1.222194146410574263e+02 3.383950584288161201e-01
1.238516638003121813e+02 3.353433979254952235e-01
1.255057117656382104e+02 3.321834069605520967e-01
1.271818496616735672e+02 3.289256704042980983e-01
1.288803725010473613e+02 3.255816899998834058e-01
1.306015792363037065e+02 3.221638243095368281e-01
1.323457728125196127e+02 3.186852154415527605e-01
1.341132602206256195e+02 3.151597029929468774e-01
1.359043525514384498e+02 3.116017224368378136e-01
1.377193650504152629e+02 3.080261928995140508e-01
1.395586171731391971e+02 3.044483927650079580e-01
1.414224326415458961e+02 3.008838238190784664e-01
1.433111395009009641e+02 2.973480702318608282e-01
1.452250701775385267e+02 2.938566467568272111e-01
1.471645615373700764e+02 2.904248427910672281e-01
1.491299549451763085e+02 2.870675652162059110e-01
1.511215963246891079e+02 2.837991805071350404e-01
1.531398362194770471e+02 2.806333612682684886e-01
1.551850298546434601e+02 2.775829376194455245e-01
1.572575371993487181e+02 2.746597569032328545e-01
1.593577230301674774e+02 2.718745562088393797e-01
1.614859569952920708e+02 2.692368502704404198e-01
1.636426136795932678e+02 2.667548329292436793e-01
1.658280726705500001e+02 2.644352997016370943e-01
1.680427186250595639e+02 2.622835949366688624e-01
1.702869413371401777e+02 2.603035827259898016e-01
1.725611358065370098e+02 2.584976336589974721e-01
1.748657023082460569e+02 2.568666368209742146e-01
1.772010464629646833e+02 2.554100645187064589e-01
1.795675793084842837e+02 2.541259798036532014e-01
1.819657173720356411e+02 2.530111501366837379e-01
1.843958827436010779e+02 2.520611756589030694e-01
1.868585031502052232e+02 2.512706114176203043e-01
1.893540120311982378e+02 2.506330331968490976e-01
1.918828486145442582e+02 2.501412240772323825e-01
1.944454579941287307e+02 2.497873431004482558e-01
1.970422912080983622e+02 2.495630867690382115e-01
1.996738053182472186e+02 2.494597845242859102e-01
2.023404634904622128e+02 2.494685848027173580e-01
2.050427350762449237e+02 2.495805928888751024e-01
2.077810956953201753e+02 2.497869995592779391e-01
2.105560273193486580e+02 2.500791952373458971e-01
2.133680183567576591e+02 2.504488612412587578e-01
2.162175637387045128e+02 2.508880750488112765e-01
2.191051650061880594e+02 2.513893557142738988e-01
2.220313303983238313e+02 2.519457236879868445e-01
2.249965749417970073e+02 2.525507255004938445e-01
2.280014205415122319e+02 2.531984587891528138e-01
2.310463960724517847e+02 2.538835505695049011e-01
2.341320374727617946e+02 2.546011701373331881e-01
2.372588878380812503e+02 2.553469696175920678e-01
2.404274975171308313e+02 2.561170883008886956e-01
2.436384242085783569e+02 2.569080971872590990e-01
2.468922330591978493e+02 2.577169595371009980e-01
2.501894967633395765e+02 2.585409823265208962e-01
2.535307956637284406e+02 2.593777060704039461e-01
2.569167178536085316e+02 2.602247677451998142e-01
2.603478592802522371e+02 2.610802696539906709e-01
2.638248238498503042e+02 2.619436992271490516e-01
2.673482235338051964e+02 2.628127563126678168e-01
2.709186784764417553e+02 2.636859870885512880e-01
2.745368171041571941e+02 2.645620095154097018e-01
2.782032762360290690e+02 2.654396889510604596e-01
2.819187011958998710e+02 2.663179351496265390e-01
2.856837459259588172e+02 2.671957191230978634e-01
2.894990731018406791e+02 2.680720108964000370e-01
2.933653542492613724e+02 2.689457363534428214e-01
2.972832698622115686e+02 2.698161076360466315e-01
3.012535095227285638e+02 2.706822653068853279e-01
3.052767720222682897e+02 2.715431899683613537e-01
3.093537654846961686e+02 2.723984860511631245e-01
3.134852074909244379e+02 2.732464447023550402e-01
3.176718252052099842e+02 2.740869741484353028e-01
3.219143555031414508e+02 2.749212370878620360e-01
3.262135451013342049e+02 2.757502294517760189e-01
3.305701506888584049e+02 2.765725111379336298e-01
3.349849390604216524e+02 2.773855114355644469e-01
3.394586872513306162e+02 2.781918732929711813e-01
3.439921826742548205e+02 2.789905716109317702e-01
3.485862232578172666e+02 2.797835135815015528e-01
3.532416175870359893e+02 2.805734629923768431e-01
3.579591850456396287e+02 2.813624676796296353e-01
3.627397559602869705e+02 2.821484850613427131e-01
3.675841717467095009e+02 2.829330325204682528e-01
3.724932850578067018e+02 2.837088503203349932e-01
3.774679599337196123e+02 2.844672759592353217e-01
3.825090719539080055e+02 2.852433968660607055e-01
3.876175083912589798e+02 2.860523295108146069e-01
3.927941683682535086e+02 2.868422707011698547e-01
3.980399630152185182e+02 2.876058696851849783e-01
4.033558156306926890e+02 2.883634147908097356e-01
4.087426618439337744e+02 2.891134641055833621e-01
4.142014497795964871e+02 2.898341761504708569e-01
4.197331402246081211e+02 2.905346926237252769e-01
4.253387067972762452e+02 2.912034435148057598e-01
4.310191361186513745e+02 2.918437996337932550e-01
4.367754279861796363e+02 2.924161709281050125e-01
4.426085955496748170e+02 2.929640332940837699e-01
4.485196654896399195e+02 2.934901883613519891e-01
4.545096781979707998e+02 2.939857652334246230e-01
4.605796879610724659e+02 2.944685121128990390e-01
4.667307631454215766e+02 2.949625407399348864e-01
4.729639863856066313e+02 2.954637891805955707e-01
4.792804547748796153e+02 2.959768799667826800e-01
4.856812800582532077e+02 2.965017097825979886e-01
4.921675888281738480e+02 2.970126860453178308e-01
4.987405227228135800e+02 2.974810275529082282e-01
5.054012386270044885e+02 2.979890321986250479e-01
5.121509088758597272e+02 2.984765959750585451e-01
5.189907214611129120e+02 2.989097020275616190e-01
5.259218802402136816e+02 2.993326535619582618e-01
5.329456051482153498e+02 2.997604626418781670e-01
5.400631324124922230e+02 3.002090989939664167e-01
5.472757147703254077e+02 3.006820618330754979e-01
5.545846216893929750e+02 3.011406341688817601e-01
5.619911395912068883e+02 3.015888219035762763e-01
5.694965720775298905e+02 3.020387345538332324e-01
5.771022401598228271e+02 3.024792546072292421e-01
5.848094824917499182e+02 3.029025974457755788e-01
5.926196556047924560e+02 3.033176849163520816e-01
6.005341341470077623e+02 3.037330559133253338e-01
6.085543111249783124e+02 3.041334827592165335e-01
6.166815981489902470e+02 3.045247593310681511e-01
6.249174256814879982e+02 3.049081085520172762e-01
6.332632432888455014e+02 3.052809744304559314e-01
6.417205198965009458e+02 3.056395213222094509e-01
6.502907440474987197e+02 3.059875694002758273e-01
6.589754241644839112e+02 3.063091077139703522e-01
6.677760888151940435e+02 3.066113979805425438e-01
6.766942869815013637e+02 3.069057691559425871e-01
6.857315883320432022e+02 3.071945462433253171e-01
6.948895834984953126e+02 3.074778377697290899e-01
7.041698843555351459e+02 3.077519697049326264e-01
7.135741243045434885e+02 3.079961936752166896e-01
7.231039585610951690e+02 3.081923244503323445e-01
7.327610644462893106e+02 3.083882782500929620e-01
7.425471416819700607e+02 3.086519053982823002e-01
7.524639126898904351e+02 3.089355751486568824e-01
7.625131228948706621e+02 3.091960591364797950e-01
7.726965410320073033e+02 3.094381442454413045e-01
7.830159594579803297e+02 3.096720568925034889e-01
7.934731944665253422e+02 3.098971490369422099e-01
8.040700866081123195e+02 3.101198719806738113e-01
8.148085010138961479e+02 3.103500811930006709e-01
8.256903277239938461e+02 3.106092007373582042e-01
8.367174820201455532e+02 3.108543029022405313e-01
8.478919047628179442e+02 3.111370456399660811e-01
8.592155627328104401e+02 3.113878121174601388e-01
8.706904489774227613e+02 3.116122801828765110e-01
8.823185831612461243e+02 3.118307515236908301e-01
8.941020119216397006e+02 3.120514829394305245e-01
9.060428092289508868e+02 3.122705594338767709e-01
9.181430767515543039e+02 3.124881731888782821e-01
9.304049442257572764e+02 3.127114649096552346e-01
9.428305698306503473e+02 3.129256527693005108e-01
9.554221405679626287e+02 3.131495138841718373e-01
9.681818726469899730e+02 3.133664774722985658e-01
9.811120118746644039e+02 3.135788603423556031e-01
9.942148340508329056e+02 3.138042581169487311e-01
1.007492645368814237e+03 3.139516436195110560e-01
1.020947782821306760e+03 3.140391575974679772e-01
1.034582614611716053e+03 3.141256430004124023e-01
1.048399540570976797e+03 3.142118981161780567e-01
1.062400992579937792e+03 3.142981025791445893e-01
1.076589434997395529e+03 3.143842225477933572e-01
1.090967365093836406e+03 3.144705096180752668e-01
1.105537313490975976e+03 3.145571348100689724e-01
1.120301844607166004e+03 3.146441593389492364e-01
1.135263557108751684e+03 3.147316319896351078e-01
1.150425084367456520e+03 3.148197830383116513e-01
1.165789094923874018e+03 3.149085890469970339e-01
1.181358292957151434e+03 3.149982417706068127e-01
1.197135418760944731e+03 3.150887874879332307e-01
1.213123249225732479e+03 3.151803859066021896e-01
1.229324598327562626e+03 3.152729879135948154e-01
1.245742317623342160e+03 3.153668186944821317e-01
1.262379296752726077e+03 3.154619616354368272e-01
1.279238463946716593e+03 3.155582897991400793e-01
1.296322786543054463e+03 3.156561272768617643e-01
1.313635271508490405e+03 3.157553852316676291e-01
1.331178965968035300e+03 3.158560622348727809e-01
1.348956957741275573e+03 3.159583586662146337e-01
1.366972375885852216e+03 3.160622241660367426e-01
1.385228391248198932e+03 3.161676474158843231e-01
1.403728217021633327e+03 3.162748051096718194e-01
1.422475109311904816e+03 3.163836147657966835e-01
1.441472367710287017e+03 3.164940501459430622e-01
1.460723335874339227e+03 3.166062832716670106e-01
1.480231402116408844e+03 3.167202306489981800e-01
1.500000000000000000e+03 3.168358882296146151e-01

